Geodesic models of quasi-periodic-oscillations as probes of quadratic gravity

Future very-large-area X-ray instruments (for which the effective area is larger than $>3$m$^2$) will be able to measure the frequencies of quasi-periodic oscillations~(QPOs) observed in the X-ray flux from accreting compact objects with sub-percent precision. If correctly modeled, QPOs can provide a novel way to test the strong-field regime of gravity. By using the relativistic precession model and a modified version of the epicyclic resonance model, we develop a method to test general relativity against a generic class of theories with quadratic curvature corrections. With the instrumentation being studied for future missions such as eXTP, LOFT, or STROBE-X, a measurement of at least two QPO triplets from a stellar mass black hole can set stringent constraints on the coupling parameters of quadratic gravity.

==> anc/Full_Metric_DCS.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
{-1 + (2*M)/r + \[Chi]^2*((-1693440*M^3 - 5080320*M^3*Cos[2*\[Theta]])/
     (3386880*r^3) + (1693440*M^4 - 1693440*M^4*Cos[2*\[Theta]])/
     (3386880*r^4) + (3386880*M^5 + 10160640*M^5*Cos[2*\[Theta]])/
     (3386880*r^5) + \[Zeta]*((189945*M^3 + 569835*M^3*Cos[2*\[Theta]])/
       (3386880*r^3) + (189945*M^4 + 569835*M^4*Cos[2*\[Theta]])/
       (3386880*r^4) + (157230*M^5 + 603990*M^5*Cos[2*\[Theta]])/
       (3386880*r^5) + (-5244300*M^6 - 2502900*M^6*Cos[2*\[Theta]])/
       (3386880*r^6) + (-7947900*M^7 + 1822500*M^7*Cos[2*\[Theta]])/
       (3386880*r^7) + (-16008300*M^8 - 6066900*M^8*Cos[2*\[Theta]])/
       (3386880*r^8) + (22082760*M^9 + 26240760*M^9*Cos[2*\[Theta]])/
       (3386880*r^9) + (-15240960*M^10 - 45722880*M^10*Cos[2*\[Theta]])/
       (3386880*r^10))) + 
  \[Chi]^4*((952560*M^5 + 2116800*M^5*Cos[2*\[Theta]] + 
      3704400*M^5*Cos[4*\[Theta]])/(3386880*r^5) + 
    (-2010960*M^6 - 2963520*M^6*Cos[2*\[Theta]] + 
      4974480*M^6*Cos[4*\[Theta]])/(3386880*r^6) + 
    (-11896416*M^7 - 16087680*M^7*Cos[2*\[Theta]] - 
      13335840*M^7*Cos[4*\[Theta]])/(3386880*r^7) + 
    (-2201472*M^8 + 1693440*M^8*Cos[2*\[Theta]] - 
      7620480*M^8*Cos[4*\[Theta]])/(3386880*r^8) + 
    (5419008*M^9 - 10160640*M^9*Cos[2*\[Theta]] + 
      10160640*M^9*Cos[4*\[Theta]])/(3386880*r^9) + 
    \[Zeta]*((-54570*M^3 - 163710*M^3*Cos[2*\[Theta]])/(3386880*r^3) + 
      (-54570*M^4 - 163710*M^4*Cos[2*\[Theta]])/(3386880*r^4) + 
      (-254706*M^5 - 631670*M^5*Cos[2*\[Theta]] - 794540*M^5*Cos[4*\[Theta]])/
       (3386880*r^5) + ((2574015*M^6)/4 - 45267*M^6*Cos[2*\[Theta]] - 
        (6237555*M^6*Cos[4*\[Theta]])/4)/(3386880*r^6) + 
      ((4425067*M^7)/2 + 804165*M^7*Cos[2*\[Theta]] - 
        (1066725*M^7*Cos[4*\[Theta]])/2)/(3386880*r^7) + 
      ((85097783*M^8)/8 + (46112207*M^8*Cos[2*\[Theta]])/2 + 
        (45181325*M^8*Cos[4*\[Theta]])/8)/(3386880*r^8) + 
      ((43075967*M^9)/4 + 51362475*M^9*Cos[2*\[Theta]] + 
        (13101525*M^9*Cos[4*\[Theta]])/4)/(3386880*r^9) + 
      ((-2499993*M^10)/2 + 41694174*M^10*Cos[2*\[Theta]] - 
        (3376035*M^10*Cos[4*\[Theta]])/2)/(3386880*r^10) + 
      (-188618502*M^11 - 323306052*M^11*Cos[2*\[Theta]] - 
        103995510*M^11*Cos[4*\[Theta]])/(3386880*r^11) + 
      (17929080*M^12 - 115450920*M^12*Cos[2*\[Theta]] + 
        19545840*M^12*Cos[4*\[Theta]])/(3386880*r^12) + 
      (383821956*M^13 + 635176080*M^13*Cos[2*\[Theta]] + 
        290406060*M^13*Cos[4*\[Theta]])/(3386880*r^13) + 
      (-12573792*M^14 + 205752960*M^14*Cos[2*\[Theta]] - 
        120022560*M^14*Cos[4*\[Theta]])/(3386880*r^14))), 
 (1 - (2*M)/r)^(-1) + (M^3*\[Chi]^2*(1693440*M^7*\[Zeta] + 
     611240*M^6*r*\[Zeta] - 109900*M^5*r^2*\[Zeta] - 220900*M^4*r^3*\[Zeta] - 
     66940*M^3*r^4*\[Zeta] - 7*M*r^6*(-5376 + 149*\[Zeta]) + 
     7*r^7*(-1792 + 201*\[Zeta]) - 2*M^2*r^5*(62720 + 2521*\[Zeta]) + 
     (2*M - r)*(21*r^6*(1792 - 201*\[Zeta]) + 2540160*M^6*\[Zeta] + 
       472332*M^5*r*\[Zeta] + 159180*M^4*r^2*\[Zeta] - 
       154740*M^3*r^3*\[Zeta] - 20000*M^2*r^4*\[Zeta] - 
       7*M*r^5*(26880 + 1459*\[Zeta]))*Cos[2*\[Theta]]))/
   (25088*r^8*(-2*M + r)^2) + 
  (M^3*\[Chi]^4*(363073536*M^7*r^5 + 474163200*M^6*r^6 - 1244339712*M^5*r^7 + 
     554770944*M^4*r^8 - 60117120*M^3*r^9 - 7620480*M^2*r^10 - 
     8784889344*M^12*\[Zeta] + 10030934592*M^11*r*\[Zeta] + 
     13502098656*M^10*r^2*\[Zeta] - 16600733184*M^9*r^3*\[Zeta] + 
     5638119720*M^8*r^4*\[Zeta] - 1444681312*M^7*r^5*\[Zeta] + 
     745879440*M^6*r^6*\[Zeta] - 118162821*M^5*r^7*\[Zeta] - 
     64004362*M^4*r^8*\[Zeta] + 5973840*M^3*r^9*\[Zeta] + 
     882288*M^2*r^10*\[Zeta] - 965760*M*r^11*\[Zeta] + 436560*r^12*\[Zeta] - 
     4*(2*M - r)*(M^5*r^6*(172730880 - 145696109*\[Zeta]) + 
       11293551360*M^11*\[Zeta] - 5303763360*M^10*r*\[Zeta] - 
       3547672560*M^9*r^2*\[Zeta] + 1029681192*M^8*r^3*\[Zeta] + 
       375062436*M^7*r^4*\[Zeta] + 195120*M*r^10*\[Zeta] + 
       327420*r^11*\[Zeta] + 20*M^2*r^9*(-211680 + 49937*\[Zeta]) + 
       60*M^3*r^8*(-409248 + 111533*\[Zeta]) - 
       60*M^4*r^7*(-2116800 + 440189*\[Zeta]) + 
       6*M^6*r^5*(-77898240 + 37763617*\[Zeta]))*Cos[2*\[Theta]] + 
     5*M^2*(-2*M + r)^2*(1659740544*M^8*\[Zeta] - 778078224*M^7*r*\[Zeta] - 
       533181960*M^6*r^2*\[Zeta] - 226942788*M^5*r^3*\[Zeta] + 
       30790812*M^4*r^4*\[Zeta] + 128*M*r^7*(51597 + 21365*\[Zeta]) + 
       32*r^8*(-185220 + 39727*\[Zeta]) + 10*M^2*r^6*
        (5080320 + 543317*\[Zeta]) + 3*M^3*r^5*(-14902272 + 7954223*\[Zeta]))*
      Cos[4*\[Theta]]))/(27095040*(2*M - r)^3*r^12), 
 r^2 + \[Chi]^2*(-((M^4*(1 + 3*Cos[2*\[Theta]]))/r^2) - 
    (M^3*(1 + 3*Cos[2*\[Theta]]))/(2*r) + 
    \[Zeta]*((9*M^9*(1 + 3*Cos[2*\[Theta]]))/(2*r^7) + 
      (481*M^8*(1 + 3*Cos[2*\[Theta]]))/(448*r^6) + 
      (5615*M^7*(1 + 3*Cos[2*\[Theta]]))/(6272*r^5) + 
      (185*M^6*(1 + 3*Cos[2*\[Theta]]))/(1344*r^4) + 
      (4727*M^5*(1 + 3*Cos[2*\[Theta]]))/(18816*r^3) + 
      (355*M^4*(1 + 3*Cos[2*\[Theta]]))/(2688*r^2) + 
      (201*M^3*(1 + 3*Cos[2*\[Theta]]))/(3584*r))) + 
  \[Chi]^4*(((9*M^5)/32 + (5*M^5*Cos[2*\[Theta]])/8 + 
      (35*M^5*Cos[4*\[Theta]])/32)/r^3 + 
    ((127*M^6)/160 + (15*M^6*Cos[2*\[Theta]])/8 + (81*M^6*Cos[4*\[Theta]])/
       32)/r^4 + ((41*M^7)/40 + 3*M^7*Cos[2*\[Theta]] + 
      (3*M^7*Cos[4*\[Theta]])/8)/r^5 + 
    ((101*M^8)/40 + (15*M^8*Cos[2*\[Theta]])/2 + (3*M^8*Cos[4*\[Theta]])/8)/
     r^6 + \[Zeta]*(((-1819*M^3)/112896 - (1819*M^3*Cos[2*\[Theta]])/37632)/
       r + ((-17455*M^4)/451584 - (17455*M^4*Cos[2*\[Theta]])/150528)/r^2 + 
      ((-4257*M^5)/31360 - (30509*M^5*Cos[2*\[Theta]])/84672 - 
        (39727*M^5*Cos[4*\[Theta]])/169344)/r^3 + 
      ((-1036997*M^6)/3010560 - (3505231*M^6*Cos[2*\[Theta]])/4064256 - 
        (283513*M^6*Cos[4*\[Theta]])/331776)/r^4 + 
      ((-22084367*M^7)/27095040 - (2810413*M^7*Cos[2*\[Theta]])/1354752 - 
        (10044841*M^7*Cos[4*\[Theta]])/5419008)/r^5 + 
      ((-473191*M^8)/501760 - (2515111*M^8*Cos[2*\[Theta]])/1128960 - 
        (387959*M^8*Cos[4*\[Theta]])/129024)/r^6 + 
      ((12343603*M^9)/6773760 + (16519249*M^9*Cos[2*\[Theta]])/2540160 - 
        (3008795*M^9*Cos[4*\[Theta]])/580608)/r^7 + 
      ((15680753*M^10)/2257920 + (12230677*M^10*Cos[2*\[Theta]])/564480 - 
        (1880449*M^10*Cos[4*\[Theta]])/451584)/r^8 + 
      ((-21409*M^11)/6272 - (11029*M^11*Cos[2*\[Theta]])/1568 - 
        (14365*M^11*Cos[4*\[Theta]])/896)/r^9 + 
      ((-231037*M^12)/8960 - (4773*M^12*Cos[2*\[Theta]])/64 - 
        (24891*M^12*Cos[4*\[Theta]])/1792)/r^10 + 
      ((-2673*M^13)/80 - (405*M^13*Cos[2*\[Theta]])/4 + 
        (81*M^13*Cos[4*\[Theta]])/16)/r^11)), 
 r^2*Sin[\[Theta]]^2 + 
  \[Chi]^2*(((-40642560*M^3 - 121927680*M^3*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
     (81285120*r) + ((-81285120*M^4 - 243855360*M^4*Cos[2*\[Theta]])*
      Sin[\[Theta]]^2)/(81285120*r^2) + 
    \[Zeta]*(((4558680*M^3 + 13676040*M^3*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (81285120*r) + ((10735200*M^4 + 32205600*M^4*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(81285120*r^2) + 
      ((20420640*M^5 + 61261920*M^5*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (81285120*r^3) + ((11188800*M^6 + 33566400*M^6*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(81285120*r^4) + 
      ((72770400*M^7 + 218311200*M^7*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (81285120*r^5) + ((87272640*M^8 + 261817920*M^8*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(81285120*r^6) + 
      ((365783040*M^9 + 1097349120*M^9*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (81285120*r^7))) + 
  \[Chi]^4*(((22861440*M^5 + 50803200*M^5*Cos[2*\[Theta]] + 
       88905600*M^5*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/(81285120*r^3) + 
    ((64520064*M^6 + 152409600*M^6*Cos[2*\[Theta]] + 
       205752960*M^6*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/(81285120*r^4) + 
    ((83317248*M^7 + 243855360*M^7*Cos[2*\[Theta]] + 
       30481920*M^7*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/(81285120*r^5) + 
    ((205244928*M^8 + 609638400*M^8*Cos[2*\[Theta]] + 
       30481920*M^8*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/(81285120*r^6) + 
    \[Zeta]*(((-1309680*M^3 - 3929040*M^3*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (81285120*r) + ((-3141900*M^4 - 9425700*M^4*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(81285120*r^2) + 
      ((-11034144*M^5 - 29288640*M^5*Cos[2*\[Theta]] - 
         19068960*M^5*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/(81285120*r^3) + 
      ((-27998919*M^6 - 70104620*M^6*Cos[2*\[Theta]] - 
         69460685*M^6*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/(81285120*r^4) + 
      ((-66253101*M^7 - 168624780*M^7*Cos[2*\[Theta]] - 
         150672615*M^7*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/(81285120*r^5) + 
      ((-76656942*M^8 - 181087992*M^8*Cos[2*\[Theta]] - 
         244414170*M^8*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/(81285120*r^6) + 
      ((148123236*M^9 + 528615968*M^9*Cos[2*\[Theta]] - 
         421231300*M^9*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/(81285120*r^7) + 
      ((564507108*M^10 + 1761217488*M^10*Cos[2*\[Theta]] - 
         338480820*M^10*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/(81285120*r^8) + 
      ((-277460640*M^11 - 571743360*M^11*Cos[2*\[Theta]] - 
         1303192800*M^11*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/(81285120*r^9) + 
      ((-2095967664*M^12 - 6062091840*M^12*Cos[2*\[Theta]] - 
         1129055760*M^12*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/(81285120*r^10) + 
      ((-2715939072*M^13 - 8230118400*M^13*Cos[2*\[Theta]] + 
         411505920*M^13*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/(81285120*r^11))), 
 \[Chi]*((-2*M^2*Sin[\[Theta]]^2)/r + 
    \[Zeta]*((27*M^7*Sin[\[Theta]]^2)/(16*r^6) + (15*M^6*Sin[\[Theta]]^2)/
       (14*r^5) + (5*M^5*Sin[\[Theta]]^2)/(8*r^4))) + 
  \[Chi]^3*((M^2*(37553725440*M^2 + 62589542400*M^2*Cos[2*\[Theta]])*
      Sin[\[Theta]]^2)/(25035816960*r^3) + 
    (M^2*(37553725440*M^3 + 62589542400*M^3*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
     (25035816960*r^4) + (M^2*(-25035816960*M^4 - 75107450880*M^4*
        Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(25035816960*r^5) + 
    \[Zeta]*((M^2*(-3520262592*M^2 - 5867104320*M^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(25035816960*r^3) + 
      (M^2*(-4047064560*M^3 - 4137210000*M^3*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(25035816960*r^4) + 
      (M^2*(-1526484960*M^4 - 31600800*M^4*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (25035816960*r^5) + (M^2*(2329544448*M^5 - 43471169280*M^5*
          Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(25035816960*r^6) + 
      (M^2*(-63836809344*M^6 - 230102167680*M^6*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(25035816960*r^7) + 
      (M^2*(-102757818240*M^7 - 307459152000*M^7*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(25035816960*r^8) + 
      (M^2*(-159547449600*M^8 - 182906760960*M^8*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(25035816960*r^9) + 
      (M^2*(239404999680*M^9 + 718214999040*M^9*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(25035816960*r^10))) + 
  \[Chi]^5*((M^2*(-35206617600*M^4 - 65719019520*M^4*Cos[2*\[Theta]] - 
       49289264640*M^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/(25035816960*r^5) + 
    (M^2*(-63371911680*M^5 - 128308561920*M^5*Cos[2*\[Theta]] - 
       108749329920*M^5*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/(25035816960*r^6) + 
    (M^2*(112974124032*M^6 + 143955947520*M^6*Cos[2*\[Theta]] + 
       98578529280*M^6*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/(25035816960*r^7) + 
    (M^2*(153970274304*M^7 + 237840261120*M^7*Cos[2*\[Theta]] + 
       168991764480*M^7*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/(25035816960*r^8) + 
    (M^2*(-40057307136*M^8 + 75107450880*M^8*Cos[2*\[Theta]] - 
       75107450880*M^8*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/(25035816960*r^9) + 
    \[Zeta]*((M^2*(1521000756*M^2 + 2535001260*M^2*Cos[2*\[Theta]])*
        Sin[\[Theta]]^2)/(25035816960*r^3) + 
      (M^2*(1400508450*M^3 + 3312142350*M^3*Cos[2*\[Theta]])*Sin[\[Theta]]^2)/
       (25035816960*r^4) + (M^2*(7900101765*M^4 + 16670357856*M^4*
          Cos[2*\[Theta]] + 9230603067*M^4*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (25035816960*r^5) + (M^2*(9453393054*M^5 + 28959997416*M^5*
          Cos[2*\[Theta]] + 17401758906*M^5*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (25035816960*r^6) + (M^2*(-12060812820*M^6 + 4349774576*M^6*
          Cos[2*\[Theta]] - 8343677020*M^6*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (25035816960*r^7) + (M^2*(4083096192*M^7 - 38946109440*M^7*
          Cos[2*\[Theta]] + 34302629760*M^7*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (25035816960*r^8) + (M^2*(302188874400*M^8 + 277372057536*M^8*
          Cos[2*\[Theta]] + 461719685280*M^8*Cos[4*\[Theta]])*
        Sin[\[Theta]]^2)/(25035816960*r^9) + 
      (M^2*(721537026672*M^9 + 1046044339648*M^9*Cos[2*\[Theta]] + 
         1023940215760*M^9*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (25035816960*r^10) + (M^2*(401866930080*M^10 + 1346425420032*M^10*
          Cos[2*\[Theta]] + 704001402720*M^10*Cos[4*\[Theta]])*
        Sin[\[Theta]]^2)/(25035816960*r^11) + 
      (M^2*(-3078240514272*M^11 - 3426318403200*M^11*Cos[2*\[Theta]] - 
         2460524441760*M^11*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (25035816960*r^12) + (M^2*(-3966154004736*M^12 - 6719099143680*M^12*
          Cos[2*\[Theta]] - 3328366567680*M^12*Cos[4*\[Theta]])*
        Sin[\[Theta]]^2)/(25035816960*r^13) + 
      (M^2*(1167099373440*M^13 - 950578675200*M^13*Cos[2*\[Theta]] + 
         1980372240000*M^13*Cos[4*\[Theta]])*Sin[\[Theta]]^2)/
       (25035816960*r^14))), 
 Sqrt[\[Zeta]] \[Chi] ((9 M^4 Cos[\[Theta]])/(16 Sqrt[\[Pi]] r^4)+(5 M^3 Cos[\[Theta]])/(16 Sqrt[\[Pi]] r^3)+(5 M^2 Cos[\[Theta]])/(32 Sqrt[\[Pi]] r^2))+Sqrt[\[Zeta]] \[Chi]^3 (-((M^3 Cos[\[Theta]])/(32 Sqrt[\[Pi]] r^3))-(M^2 Cos[\[Theta]])/(64 Sqrt[\[Pi]] r^2)+(M^2 Cos[\[Theta]] (-3024 M^2-45360 M^2 Cos[2 \[Theta]]))/(215040 Sqrt[\[Pi]] r^4)+(M^2 Cos[\[Theta]] (14784 M^3-181440 M^3 Cos[2 \[Theta]]))/(215040 Sqrt[\[Pi]] r^5)+(M^2 Cos[\[Theta]] (44800 M^4-358400 M^4 Cos[2 \[Theta]]))/(215040 Sqrt[\[Pi]] r^6)+(M^2 Cos[\[Theta]] (282240 M^5+120960 M^5 Cos[2 \[Theta]]))/(215040 Sqrt[\[Pi]] r^7)+(M^2 Cos[\[Theta]] (241920 M^6+725760 M^6 Cos[2 \[Theta]]))/(215040 Sqrt[\[Pi]] r^8))+Sqrt[\[Zeta]] \[Chi]^5 (-((3 M^3 Cos[\[Theta]])/(256 Sqrt[\[Pi]] r^3))-(3 M^2 Cos[\[Theta]])/(512 Sqrt[\[Pi]] r^2)+(M^2 Cos[\[Theta]] (-5160 M^2+3120 M^2 Cos[2 \[Theta]]))/(215040 Sqrt[\[Pi]] r^4)+(M^2 Cos[\[Theta]] (-10560 M^3+12480 M^3 Cos[2 \[Theta]]))/(215040 Sqrt[\[Pi]] r^5)+(M^2 Cos[\[Theta]] (-2415 M^4+3540 M^4 Cos[2 \[Theta]]+37275 M^4 Cos[4 \[Theta]]))/(215040 Sqrt[\[Pi]] r^6)+(M^2 Cos[\[Theta]] (70950 M^5-63240 M^5 Cos[2 \[Theta]]+223650 M^5 Cos[4 \[Theta]]))/(215040 Sqrt[\[Pi]] r^7)+(M^2 Cos[\[Theta]] (198954 M^6-180936 M^6 Cos[2 \[Theta]]+576030 M^6 Cos[4 \[Theta]]))/(215040 Sqrt[\[Pi]] r^8)+(M^2 Cos[\[Theta]] (-496440 M^7-1192800 M^7 Cos[2 \[Theta]]-78120 M^7 Cos[4 \[Theta]]))/(215040 Sqrt[\[Pi]] r^9)+(M^2 Cos[\[Theta]] (-1658664 M^8-1811040 M^8 Cos[2 \[Theta]]-2008440 M^8 Cos[4 \[Theta]]))/(215040 Sqrt[\[Pi]] r^10)+(M^2 Cos[\[Theta]] (39312 M^9+907200 M^9 Cos[2 \[Theta]]-559440 M^9 Cos[4 \[Theta]]))/(215040 Sqrt[\[Pi]] r^11)+(M^2 Cos[\[Theta]] (1384992 M^10+362880 M^10 Cos[2 \[Theta]]+1542240 M^10 Cos[4 \[Theta]]))/(215040 Sqrt[\[Pi]] r^12))}


==> anc/Phys_Var_DCS.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{2*M + (-M/4 - (915*M*\[Zeta])/28672)*\[Chi]^2 + 
  ((-5*M)/64 - (63851*M*\[Zeta])/3440640)*\[Chi]^4, 
 2*M + \[Chi]^2*(-(M*Cos[2*\[Theta]])/4 + 
    (M*\[Zeta]*(-2333 + 1418*Cos[2*\[Theta]]))/28672) + 
  \[Chi]^4*((M*\[Zeta]*(5607009 - 4978660*Cos[2*\[Theta]] - 
       4204005*Cos[4*\[Theta]]))/192675840 + 
    (-17*M - 12*M*Cos[2*\[Theta]] + 9*M*Cos[4*\[Theta]])/256), 
 6*M + (-4*Sqrt[2/3]*M + (77*M*\[Zeta])/(864*Sqrt[6]))*\[Chi] + 
  ((-8*M)/27 - (9497219*M*\[Zeta])/219469824)*\[Chi]^2 + 
  ((-19*M)/(54*Sqrt[6]) - (19189357*M*\[Zeta])/(219469824*Sqrt[6]))*
   \[Chi]^3 + ((-6269*M)/69984 + (421988261*M*\[Zeta])/158018273280)*
   \[Chi]^4 + ((-163603*M)/(1049760*Sqrt[6]) + (212588196727*M*\[Zeta])/
     (13688332922880*Sqrt[6]))*\[Chi]^5, -(M^3*\[Chi]^2) + 
  (201*M^3*\[Zeta]*\[Chi]^2)/1792 - (1819*M^3*\[Zeta]*\[Chi]^4)/56448, 
 M/(4*Pi^2*r^3) + (-M^(5/2)/(2*Pi^2*r^(9/2)) + 
    ((81*M^(15/2))/(32*Pi^2*r^(19/2)) + (75*M^(13/2))/(56*Pi^2*r^(17/2)) + 
      (5*M^(11/2))/(8*Pi^2*r^(15/2)))*\[Zeta])*\[Chi] + 
  ((-3*M^5)/(4*Pi^2*r^7) + (9*M^4)/(8*Pi^2*r^6) + (3*M^3)/(8*Pi^2*r^5) + 
    ((27*M^10)/(8*Pi^2*r^12) - (14433*M^9)/(1792*Pi^2*r^11) - 
      (168915*M^8)/(25088*Pi^2*r^10) - (3505*M^7)/(896*Pi^2*r^9) - 
      (2851*M^6)/(3584*Pi^2*r^8) - (3725*M^5)/(25088*Pi^2*r^7) - 
      (1005*M^4)/(14336*Pi^2*r^6) - (603*M^3)/(14336*Pi^2*r^5))*\[Zeta])*
   \[Chi]^2 + ((9*M^(13/2))/(4*Pi^2*r^(17/2)) - 
    (17*M^(11/2))/(8*Pi^2*r^(15/2)) - (9*M^(9/2))/(8*Pi^2*r^(13/2)) + 
    ((-2187*M^(23/2))/(64*Pi^2*r^(27/2)) + (30837*M^(21/2))/
       (1792*Pi^2*r^(25/2)) + (732789*M^(19/2))/(25088*Pi^2*r^(23/2)) + 
      (709421*M^(17/2))/(40320*Pi^2*r^(21/2)) + (235747*M^(15/2))/
       (53760*Pi^2*r^(19/2)) + (30995*M^(13/2))/(150528*Pi^2*r^(17/2)) + 
      (30631*M^(11/2))/(301056*Pi^2*r^(15/2)) + (56381*M^(9/2))/
       (501760*Pi^2*r^(13/2)))*\[Zeta])*\[Chi]^3 + 
  ((18*M^9)/(5*Pi^2*r^11) - (261*M^8)/(40*Pi^2*r^10) + 
    (77*M^7)/(40*Pi^2*r^9) + (105*M^6)/(32*Pi^2*r^8) + 
    (15*M^5)/(32*Pi^2*r^7) + ((-3537*M^14)/(80*Pi^2*r^16) + 
      (125889*M^13)/(1120*Pi^2*r^15) + (15285*M^12)/(1792*Pi^2*r^14) - 
      (2639453*M^11)/(37632*Pi^2*r^13) - (1312697*M^10)/(21504*Pi^2*r^12) - 
      (4941259*M^9)/(215040*Pi^2*r^11) - (1869913*M^8)/(602112*Pi^2*r^10) - 
      (109553*M^7)/(423360*Pi^2*r^9) - (570833*M^6)/(1505280*Pi^2*r^8) - 
      (52141*M^5)/(903168*Pi^2*r^7) + (9095*M^4)/(451584*Pi^2*r^6) + 
      (1819*M^3)/(150528*Pi^2*r^5))*\[Zeta])*\[Chi]^4 + 
  ((-999*M^(21/2))/(80*Pi^2*r^(25/2)) + (1221*M^(19/2))/(80*Pi^2*r^(23/2)) + 
    (237*M^(17/2))/(320*Pi^2*r^(21/2)) - (123*M^(15/2))/(16*Pi^2*r^(19/2)) - 
    (117*M^(13/2))/(64*Pi^2*r^(17/2)) + 
    ((87399*M^(31/2))/(256*Pi^2*r^(35/2)) - (5667171*M^(29/2))/
       (17920*Pi^2*r^(33/2)) - (56792793*M^(27/2))/(250880*Pi^2*r^(31/2)) + 
      (207900863*M^(25/2))/(1505280*Pi^2*r^(29/2)) + 
      (294442627*M^(23/2))/(1505280*Pi^2*r^(27/2)) + 
      (134211463*M^(21/2))/(1505280*Pi^2*r^(25/2)) + 
      (157617931*M^(19/2))/(11038720*Pi^2*r^(23/2)) - 
      (77276197*M^(17/2))/(119218176*Pi^2*r^(21/2)) + 
      (49517593*M^(15/2))/(99348480*Pi^2*r^(19/2)) + 
      (175720379*M^(13/2))/(1390878720*Pi^2*r^(17/2)) - 
      (3965987*M^(11/2))/(37933056*Pi^2*r^(15/2)) - 
      (5368871*M^(9/2))/(126443520*Pi^2*r^(13/2)))*\[Zeta])*\[Chi]^5, 
 M/(4*Pi^2*r^3) + ((-3*M^(5/2))/(2*Pi^2*r^(9/2)) + 
    ((27*M^(15/2))/(8*Pi^2*r^(19/2)) + (15*M^(13/2))/(8*Pi^2*r^(17/2)) + 
      (15*M^(11/2))/(16*Pi^2*r^(15/2)))*\[Zeta])*\[Chi] + 
  ((-3*M^5)/(4*Pi^2*r^7) + (25*M^4)/(8*Pi^2*r^6) + (9*M^3)/(8*Pi^2*r^5) + 
    ((27*M^10)/(8*Pi^2*r^12) - (34845*M^9)/(1792*Pi^2*r^11) - 
      (260775*M^8)/(25088*Pi^2*r^10) - (74635*M^7)/(12544*Pi^2*r^9) - 
      (20141*M^6)/(25088*Pi^2*r^8) - (2733*M^5)/(6272*Pi^2*r^7) - 
      (3417*M^4)/(14336*Pi^2*r^6) - (1809*M^3)/(14336*Pi^2*r^5))*\[Zeta])*
   \[Chi]^2 + ((27*M^(13/2))/(4*Pi^2*r^(17/2)) - 
    (59*M^(11/2))/(8*Pi^2*r^(15/2)) - (39*M^(9/2))/(8*Pi^2*r^(13/2)) + 
    ((-999*M^(23/2))/(16*Pi^2*r^(27/2)) + (92265*M^(21/2))/
       (1792*Pi^2*r^(25/2)) + (1629939*M^(19/2))/(25088*Pi^2*r^(23/2)) + 
      (5550067*M^(17/2))/(141120*Pi^2*r^(21/2)) + (1143109*M^(15/2))/
       (125440*Pi^2*r^(19/2)) + (91271*M^(13/2))/(150528*Pi^2*r^(17/2)) + 
      (140017*M^(11/2))/(301056*Pi^2*r^(15/2)) + (47939*M^(9/2))/
       (100352*Pi^2*r^(13/2)))*\[Zeta])*\[Chi]^3 + 
  ((18*M^9)/(5*Pi^2*r^11) - (741*M^8)/(40*Pi^2*r^10) + 
    (327*M^7)/(40*Pi^2*r^9) + (429*M^6)/(32*Pi^2*r^8) + 
    (75*M^5)/(32*Pi^2*r^7) + ((-3537*M^14)/(80*Pi^2*r^16) + 
      (653403*M^13)/(2240*Pi^2*r^15) - (888795*M^12)/(12544*Pi^2*r^14) - 
      (8235473*M^11)/(37632*Pi^2*r^13) - (28350869*M^10)/(193536*Pi^2*r^12) - 
      (223685359*M^9)/(4515840*Pi^2*r^11) - (19484681*M^8)/
       (3010560*Pi^2*r^10) - (1248347*M^7)/(483840*Pi^2*r^9) - 
      (1886137*M^6)/(903168*Pi^2*r^8) - (84827*M^5)/(225792*Pi^2*r^7) + 
      (30923*M^4)/(451584*Pi^2*r^6) + (1819*M^3)/(50176*Pi^2*r^5))*\[Zeta])*
   \[Chi]^4 + ((-2997*M^(21/2))/(80*Pi^2*r^(25/2)) + 
    (4263*M^(19/2))/(80*Pi^2*r^(23/2)) + (1991*M^(17/2))/
     (320*Pi^2*r^(21/2)) - (555*M^(15/2))/(16*Pi^2*r^(19/2)) - 
    (663*M^(13/2))/(64*Pi^2*r^(17/2)) + 
    ((44901*M^(31/2))/(64*Pi^2*r^(35/2)) - (16175343*M^(29/2))/
       (17920*Pi^2*r^(33/2)) - (27735651*M^(27/2))/(62720*Pi^2*r^(31/2)) + 
      (740562701*M^(25/2))/(1505280*Pi^2*r^(29/2)) + 
      (7678249771*M^(23/2))/(13547520*Pi^2*r^(27/2)) + 
      (12532547971*M^(21/2))/(49674240*Pi^2*r^(25/2)) + 
      (3889685467*M^(19/2))/(99348480*Pi^2*r^(23/2)) + 
      (249594181*M^(17/2))/(596090880*Pi^2*r^(21/2)) + 
      (9346581*M^(15/2))/(2207744*Pi^2*r^(19/2)) + (395414759*M^(13/2))/
       (278175744*Pi^2*r^(17/2)) - (1571467*M^(11/2))/
       (4741632*Pi^2*r^(15/2)) - (4757687*M^(9/2))/(25288704*Pi^2*r^(13/2)))*
     \[Zeta])*\[Chi]^5, (-3*M^2)/(2*Pi^2*r^4) + M/(4*Pi^2*r^3) + 
  ((3*M^(7/2))/(Pi^2*r^(11/2)) + (3*M^(5/2))/(2*Pi^2*r^(9/2)) + 
    ((27*M^(17/2))/(Pi^2*r^(21/2)) - (9*M^(15/2))/(Pi^2*r^(19/2)) - 
      (45*M^(13/2))/(8*Pi^2*r^(17/2)) - (15*M^(11/2))/(4*Pi^2*r^(15/2)))*
     \[Zeta])*\[Chi] + ((6*M^6)/(Pi^2*r^8) - (33*M^5)/(4*Pi^2*r^7) - 
    (47*M^4)/(8*Pi^2*r^6) - (3*M^3)/(8*Pi^2*r^5) + 
    ((-27*M^11)/(Pi^2*r^13) - (7113*M^10)/(224*Pi^2*r^12) + 
      (40875*M^9)/(1792*Pi^2*r^11) + (812605*M^8)/(25088*Pi^2*r^10) + 
      (185145*M^7)/(12544*Pi^2*r^9) + (11657*M^6)/(3584*Pi^2*r^8) + 
      (2733*M^5)/(3136*Pi^2*r^7) + (8643*M^4)/(14336*Pi^2*r^6) + 
      (603*M^3)/(14336*Pi^2*r^5))*\[Zeta])*\[Chi]^2 + 
  ((-33*M^(15/2))/(2*Pi^2*r^(19/2)) + (15*M^(13/2))/(2*Pi^2*r^(17/2)) + 
    (133*M^(11/2))/(8*Pi^2*r^(15/2)) + (39*M^(9/2))/(8*Pi^2*r^(13/2)) + 
    ((-837*M^(25/2))/(4*Pi^2*r^(29/2)) + (253509*M^(23/2))/
       (896*Pi^2*r^(27/2)) + (24729*M^(21/2))/(392*Pi^2*r^(25/2)) - 
      (4298611*M^(19/2))/(25088*Pi^2*r^(23/2)) - (56339267*M^(17/2))/
       (564480*Pi^2*r^(21/2)) - (342061*M^(15/2))/(11760*Pi^2*r^(19/2)) - 
      (1595*M^(13/2))/(1344*Pi^2*r^(17/2)) - (353831*M^(11/2))/
       (301056*Pi^2*r^(15/2)) - (47939*M^(9/2))/(100352*Pi^2*r^(13/2)))*
     \[Zeta])*\[Chi]^3 + ((-159*M^10)/(5*Pi^2*r^12) + 
    (543*M^9)/(10*Pi^2*r^11) + (363*M^8)/(40*Pi^2*r^10) - 
    (1593*M^7)/(40*Pi^2*r^9) - (555*M^6)/(32*Pi^2*r^8) - 
    (45*M^5)/(32*Pi^2*r^7) + ((3807*M^15)/(10*Pi^2*r^17) + 
      (43377*M^14)/(224*Pi^2*r^16) - (20870133*M^13)/(31360*Pi^2*r^15) - 
      (1133737*M^12)/(4704*Pi^2*r^14) + (81120691*M^11)/(188160*Pi^2*r^13) + 
      (2450829461*M^10)/(6773760*Pi^2*r^12) + (109510189*M^9)/
       (903168*Pi^2*r^11) + (4655851*M^8)/(258048*Pi^2*r^10) + 
      (44741723*M^7)/(6773760*Pi^2*r^9) + (2523397*M^6)/(903168*Pi^2*r^8) + 
      (597*M^5)/(12544*Pi^2*r^7) - (78217*M^4)/(451584*Pi^2*r^6) - 
      (1819*M^3)/(150528*Pi^2*r^5))*\[Zeta])*\[Chi]^4 + 
  ((3993*M^(23/2))/(40*Pi^2*r^(27/2)) - (6297*M^(21/2))/(80*Pi^2*r^(25/2)) - 
    (2445*M^(19/2))/(32*Pi^2*r^(23/2)) + (18569*M^(17/2))/
     (320*Pi^2*r^(21/2)) + (1725*M^(15/2))/(32*Pi^2*r^(19/2)) + 
    (663*M^(13/2))/(64*Pi^2*r^(17/2)) + ((10125*M^(33/2))/(8*Pi^2*r^(37/2)) - 
      (25997133*M^(31/2))/(8960*Pi^2*r^(35/2)) + (67644417*M^(29/2))/
       (125440*Pi^2*r^(33/2)) + (1839852647*M^(27/2))/
       (752640*Pi^2*r^(31/2)) - (829275067*M^(25/2))/
       (1505280*Pi^2*r^(29/2)) - (18468007457*M^(23/2))/
       (13547520*Pi^2*r^(27/2)) - (14965583167*M^(21/2))/
       (24837120*Pi^2*r^(25/2)) - (176246069*M^(19/2))/
       (1655808*Pi^2*r^(23/2)) - (2788272101*M^(17/2))/
       (596090880*Pi^2*r^(21/2)) - (72230131*M^(15/2))/
       (12418560*Pi^2*r^(19/2)) - (83875727*M^(13/2))/
       (92725248*Pi^2*r^(17/2)) + (28664383*M^(11/2))/
       (37933056*Pi^2*r^(15/2)) + (4757687*M^(9/2))/(25288704*Pi^2*r^(13/2)))*
     \[Zeta])*\[Chi]^5}


==> anc/Readme.rtf <==
{\rtf1\ansi\ansicpg1252\cocoartf1504\cocoasubrtf760
{\fonttbl\f0\fswiss\fcharset0 Helvetica;}
{\colortbl;\red255\green255\blue255;}
{\*\expandedcolortbl;;}
\paperw11900\paperh16840\margl1440\margr1440\vieww25400\viewh13360\viewkind0
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\tx11899\pardirnatural\partightenfactor0

\f0\b\fs36 \cf0 Full_metric_DCS
\b0 : contains the exact expressions for the metric components and for the scalar field in the \
following order : \{g_\{tt\}, g_\{rr\}, g_\{theta theta\}, g_\{phi phi\},g_\{t phi\},phi(sacalr field)\}\
\

\b Phys_var_DCS
\b0 : contains the exact espression for the horizon radius, the ergosphere, the isco radius, the quadrupole moment, and the sqaure values of the epiciclyc frequencies omega_\\phi, omega_theta, omega_r in the following order : \{r_h,r_\{ergo\},r_\{ISCO\},Q_\{20\},omega_\{\\phi\},omega_\{theta\},omega_r\}}
